Mind the IP Gap: Measuring the impact of IPv6 on DNS censorship

Internet censorship impacts large segments of the Internet, but so far, prior work has focused almost exclusively on performing measurements using IPv4. As the Internet grows, and more users connect, IPv6 is increasingly supported and available to users and servers alike. But despite this steady growth, it remains unclear if the information control systems that implement censorship (firewalls, deep packet inspection, DNS injection, etc) are as effective with IPv6 traffic as they are with IPv4. In this paper, we perform the first global measurement of DNS censorship on the IPv6 Internet. Leveraging a recent technique that allows us to discover IPv6-capable open resolvers (along with their corresponding IPv4 address), we send over 20 million A and AAAA DNS requests to DNS resolvers worldwide, and measure the rate at which they block, at the resolver, network, and country level as well examine the characteristics of blocked domains. We observe that while nearly all censors support blocking IPv6, their policies are inconsistent with and frequently less effective than their IPv4 censorship infrastructure. Our results suggest that supporting IPv6 censorship is not all-or-nothing: many censors support it, but poorly. As a result, these censors may have to expend additional resources to bring IPv6 censorship up to parity with IPv4. In the meantime, this affords censorship circumvention researchers a new opportunity to exploit these differences to evade detection and blocking.

==> figures/force-source.js <==
// Copyright 2021 Observable, Inc.
// Released under the ISC license.
// https://observablehq.com/@d3/force-directed-graph
function ForceGraph({
  nodes, // an iterable of node objects (typically [{id}, …])
  links // an iterable of link objects (typically [{source, target}, …])
}, {
  nodeId = d => d.id, // given d in nodes, returns a unique identifier (string)
  nodeGroup, // given d in nodes, returns an (ordinal) value for color
  nodeGroups, // an array of ordinal values representing the node groups
  nodeTitle, // given d in nodes, a title string
  nodeFill = "currentColor", // node stroke fill (if not using a group color encoding)
  nodeStroke = "#fff", // node stroke color
  nodeStrokeWidth = 1.5, // node stroke width, in pixels
  nodeStrokeOpacity = 1, // node stroke opacity
  nodeRadius = 5, // node radius, in pixels
  nodeStrength,
  linkSource = ({source}) => source, // given d in links, returns a node identifier string
  linkTarget = ({target}) => target, // given d in links, returns a node identifier string
  linkStroke = "#999", // link stroke color
  linkStrokeOpacity = 0.6, // link stroke opacity
  linkStrokeWidth = 1.5, // given d in links, returns a stroke width in pixels
  linkStrokeLinecap = "round", // link stroke linecap
  linkStrength,
  colors = d3.schemeTableau10, // an array of color strings, for the node groups
  width = 640, // outer width, in pixels
  height = 400, // outer height, in pixels
  invalidation // when this promise resolves, stop the simulation
} = {}) {
  // Compute values.
  const N = d3.map(nodes, nodeId).map(intern);
  const LS = d3.map(links, linkSource).map(intern);
  const LT = d3.map(links, linkTarget).map(intern);
  if (nodeTitle === undefined) nodeTitle = (_, i) => N[i];
  const T = nodeTitle == null ? null : d3.map(nodes, nodeTitle);
  const G = nodeGroup == null ? null : d3.map(nodes, nodeGroup).map(intern);
  const W = typeof linkStrokeWidth !== "function" ? null : d3.map(links, linkStrokeWidth);
  const L = typeof linkStroke !== "function" ? null : d3.map(links, linkStroke);


  // Replace the input nodes and links with mutable objects for the simulation.
  nodes = d3.map(nodes, (_, i) => ({id: N[i]}));
  links = d3.map(links, (_, i) => ({source: LS[i], target: LT[i]}));

  // Compute default domains.
  if (G && nodeGroups === undefined) nodeGroups = d3.sort(G);

  // Construct the scales.
  const color = nodeGroup == null ? null : d3.scaleOrdinal(nodeGroups, colors);

  // Construct the forces.
  const forceNode = d3.forceManyBody();
  const forceLink = d3.forceLink(links).id(({index: i}) => N[i]);
  if (nodeStrength !== undefined) forceNode.strength(nodeStrength);
  if (linkStrength !== undefined) forceLink.strength(linkStrength);

  const simulation = d3.forceSimulation(nodes)
      .force("link", forceLink)
      .force("charge", forceNode)
      .force("center",  d3.forceCenter())
      .on("tick", ticked);

  const svg = d3.create("svg")
      .attr("width", width)
      .attr("height", height)
      .attr("viewBox", [-width / 2, -height / 2, width, height])
      .attr("style", "max-width: 100%; height: auto; height: intrinsic;");

  const link = svg.append("g")
      .attr("stroke", typeof linkStroke !== "function" ? linkStroke : null)
      .attr("stroke-opacity", linkStrokeOpacity)
      .attr("stroke-width", typeof linkStrokeWidth !== "function" ? linkStrokeWidth : null)
      .attr("stroke-linecap", linkStrokeLinecap)
    .selectAll("line")
    .data(links)
    .join("line");

  const node = svg.append("g")
      .attr("fill", nodeFill)
      .attr("stroke", nodeStroke)
      .attr("stroke-opacity", nodeStrokeOpacity)
      .attr("stroke-width", nodeStrokeWidth)
    .selectAll("circle")
    .data(nodes)
    .join("circle")
      .attr("r", nodeRadius)
      .call(drag(simulation));

  if (W) link.attr("stroke-width", ({index: i}) => W[i]);
  if (L) link.attr("stroke", ({index: i}) => L[i]);
  if (G) node.attr("fill", ({index: i}) => color(G[i]));
  if (T) node.append("title").text(({index: i}) => T[i]);
  if (invalidation != null) invalidation.then(() => simulation.stop());

  function intern(value) {
    return value !== null && typeof value === "object" ? value.valueOf() : value;
  }

  function ticked() {
    link
      .attr("x1", d => d.source.x)
      .attr("y1", d => d.source.y)
      .attr("x2", d => d.target.x)
      .attr("y2", d => d.target.y);

    node
      .attr("cx", d => d.x)
      .attr("cy", d => d.y);
  }

  function drag(simulation) {    
    function dragstarted(event) {
      if (!event.active) simulation.alphaTarget(0.3).restart();
      event.subject.fx = event.subject.x;
      event.subject.fy = event.subject.y;
    }
    
    function dragged(event) {
      event.subject.fx = event.x;
      event.subject.fy = event.y;
    }
    
    function dragended(event) {
      if (!event.active) simulation.alphaTarget(0);
      event.subject.fx = null;
      event.subject.fy = null;
    }
    
    return d3.drag()
      .on("start", dragstarted)
      .on("drag", dragged)
      .on("end", dragended);
  }

  return Object.assign(svg.node(), {scales: {color}});
}


==> figures/graph.js <==
<script type="module">

import * as d3 from "https://cdn.skypack.dev/d3@7";

const div = d3.selectAll("div");

</script>


==> paper/figures/force-source.js <==
// Copyright 2021 Observable, Inc.
// Released under the ISC license.
// https://observablehq.com/@d3/force-directed-graph
function ForceGraph({
  nodes, // an iterable of node objects (typically [{id}, …])
  links // an iterable of link objects (typically [{source, target}, …])
}, {
  nodeId = d => d.id, // given d in nodes, returns a unique identifier (string)
  nodeGroup, // given d in nodes, returns an (ordinal) value for color
  nodeGroups, // an array of ordinal values representing the node groups
  nodeTitle, // given d in nodes, a title string
  nodeFill = "currentColor", // node stroke fill (if not using a group color encoding)
  nodeStroke = "#fff", // node stroke color
  nodeStrokeWidth = 1.5, // node stroke width, in pixels
  nodeStrokeOpacity = 1, // node stroke opacity
  nodeRadius = 5, // node radius, in pixels
  nodeStrength,
  linkSource = ({source}) => source, // given d in links, returns a node identifier string
  linkTarget = ({target}) => target, // given d in links, returns a node identifier string
  linkStroke = "#999", // link stroke color
  linkStrokeOpacity = 0.6, // link stroke opacity
  linkStrokeWidth = 1.5, // given d in links, returns a stroke width in pixels
  linkStrokeLinecap = "round", // link stroke linecap
  linkStrength,
  colors = d3.schemeTableau10, // an array of color strings, for the node groups
  width = 640, // outer width, in pixels
  height = 400, // outer height, in pixels
  invalidation // when this promise resolves, stop the simulation
} = {}) {
  // Compute values.
  const N = d3.map(nodes, nodeId).map(intern);
  const LS = d3.map(links, linkSource).map(intern);
  const LT = d3.map(links, linkTarget).map(intern);
  if (nodeTitle === undefined) nodeTitle = (_, i) => N[i];
  const T = nodeTitle == null ? null : d3.map(nodes, nodeTitle);
  const G = nodeGroup == null ? null : d3.map(nodes, nodeGroup).map(intern);
  const W = typeof linkStrokeWidth !== "function" ? null : d3.map(links, linkStrokeWidth);
  const L = typeof linkStroke !== "function" ? null : d3.map(links, linkStroke);


  // Replace the input nodes and links with mutable objects for the simulation.
  nodes = d3.map(nodes, (_, i) => ({id: N[i]}));
  links = d3.map(links, (_, i) => ({source: LS[i], target: LT[i]}));

  // Compute default domains.
  if (G && nodeGroups === undefined) nodeGroups = d3.sort(G);

  // Construct the scales.
  const color = nodeGroup == null ? null : d3.scaleOrdinal(nodeGroups, colors);

  // Construct the forces.
  const forceNode = d3.forceManyBody();
  const forceLink = d3.forceLink(links).id(({index: i}) => N[i]);
  if (nodeStrength !== undefined) forceNode.strength(nodeStrength);
  if (linkStrength !== undefined) forceLink.strength(linkStrength);

  const simulation = d3.forceSimulation(nodes)
      .force("link", forceLink)
      .force("charge", forceNode)
      .force("center",  d3.forceCenter())
      .on("tick", ticked);

  const svg = d3.create("svg")
      .attr("width", width)
      .attr("height", height)
      .attr("viewBox", [-width / 2, -height / 2, width, height])
      .attr("style", "max-width: 100%; height: auto; height: intrinsic;");

  const link = svg.append("g")
      .attr("stroke", typeof linkStroke !== "function" ? linkStroke : null)
      .attr("stroke-opacity", linkStrokeOpacity)
      .attr("stroke-width", typeof linkStrokeWidth !== "function" ? linkStrokeWidth : null)
      .attr("stroke-linecap", linkStrokeLinecap)
    .selectAll("line")
    .data(links)
    .join("line");

  const node = svg.append("g")
      .attr("fill", nodeFill)
      .attr("stroke", nodeStroke)
      .attr("stroke-opacity", nodeStrokeOpacity)
      .attr("stroke-width", nodeStrokeWidth)
    .selectAll("circle")
    .data(nodes)
    .join("circle")
      .attr("r", nodeRadius)
      .call(drag(simulation));

  if (W) link.attr("stroke-width", ({index: i}) => W[i]);
  if (L) link.attr("stroke", ({index: i}) => L[i]);
  if (G) node.attr("fill", ({index: i}) => color(G[i]));
  if (T) node.append("title").text(({index: i}) => T[i]);
  if (invalidation != null) invalidation.then(() => simulation.stop());

  function intern(value) {
    return value !== null && typeof value === "object" ? value.valueOf() : value;
  }

  function ticked() {
    link
      .attr("x1", d => d.source.x)
      .attr("y1", d => d.source.y)
      .attr("x2", d => d.target.x)
      .attr("y2", d => d.target.y);

    node
      .attr("cx", d => d.x)
      .attr("cy", d => d.y);
  }

  function drag(simulation) {    
    function dragstarted(event) {
      if (!event.active) simulation.alphaTarget(0.3).restart();
      event.subject.fx = event.subject.x;
      event.subject.fy = event.subject.y;
    }
    
    function dragged(event) {
      event.subject.fx = event.x;
      event.subject.fy = event.y;
    }
    
    function dragended(event) {
      if (!event.active) simulation.alphaTarget(0);
      event.subject.fx = null;
      event.subject.fy = null;
    }
    
    return d3.drag()
      .on("start", dragstarted)
      .on("drag", dragged)
      .on("end", dragended);
  }

  return Object.assign(svg.node(), {scales: {color}});
}


==> paper/figures/graph.js <==
<script type="module">

import * as d3 from "https://cdn.skypack.dev/d3@7";

const div = d3.selectAll("div");

</script>

